All-even sets in $\mathbb{R}^2$ and $\mathbb{R}^3$

Call a finite nonempty point set $S\subset\mathbb{R}^d$ all-even if for every direction $\ell \in \mathbb{P}(\mathbb{R}^d)$, the number of hyperplanes perpendicular to $\ell$ that intersect $S$ is even. In 2026, Francisco Santos presented a question of Juan Benigno Seoane-Sep\'ulveda on the existence of all-even sets in dimensions $3$ and higher, together with examples of such sets in dimension $2$. Call a set $S\in\mathbb{R}^d$ line-all-even if for every direction $\ell \in \mathbb{P}(\mathbb{R}^d)$ the number of lines parallel to $\ell$ that intersect $S$ is even. As Santos pointed out, every all-even set in $\mathbb{R}^3$ is line-all-even. We conjecture that there exist no line-all-even sets in $\mathbb{R}^3$ that affinely span $\mathbb{R}^3$ We show that our conjecture is equivalent to the statement that every planar all-even set satisfies a certain property, which we call height-rigidity. This property has a natural interpretation in linear algebra terms. Furthermore, we present a hierarchy of properties of planar point sets that imply height-rigidity. We construct several all-even sets in the plane, including some infinite families, and show that all the sets we constructed are height-rigid. In addition, we prove that every all-even set in the plane that can be covered by six or fewer parallel lines is height-rigid.

==> anc/cyclotomic.cpp <==
//This program looks for and tests cyclotomic all-even sets.

#include <iostream>
#include <cstring>

// This function works for n odd.
// The array p is assumed to be of size n.
// Number the vertices 0, ..., n-1.
// There are n possible degenerate directions.
// In direction i: vertex i lies in line 0, vertices i-1,i+1 lie on line 1,
// and so on, up to line m=floor(n/2).
// The function returns true if there is an odd direction, false otherwise.
bool trysetoddn(int n, bool* p)
{
    if (n % 2 == 0)
    {
        std::cout << "Error: Even n in trysetoddn" << std::endl;
        exit(1);
    }

    int i, j;

    //If there is an odd number of points, return true immediately:
    int np = 0;
    for (i = 0; i < n; i++)
        if (p[i])
            np++;
    if (np % 2 == 1)
        return true;

    int m = n / 2;
    bool* lines = new bool[m + 1]; //which lines are occupied

    bool foundodd = false;

    for (i = 0; i < n; i++)
    {
        //Try direction i:

        //Initialize "lines" array:
        for (j = 0; j <= m; j++)
            lines[j] = false;

        //Go over all points, and see which line each point occupies:
        for (j = 0; j < n; j++)
        {
            if (!p[j])
                continue;

            int d = j - i;
            if (d > m)
                d -= n;
            if (d < -m)
                d += n;
            int l = abs(d);
            lines[l] = true;
        }

        //See if an odd number of lines are occupied:
        int nlines = 0;
        for (j = 0; j <= m; j++)
            if (lines[j])
                nlines++;

        if (nlines % 2 == 1)
        {
            foundodd = true;
            break;
        }
    }

    delete[] lines;

    return foundodd;
}

//The function for n even:
//First multiply each point's index by 2, so we get 0,2,4,...,2n-2.
//Direction i (i odd): Points i-1,i+1 are in "line 1" etc.
//Direction i (i even): Point i is in "line 0", points i-2,i+2 are in "line 2" etc.
//So the possible directions to try are i=0,1,...,n-1.
bool trysetevenn(int n, bool* p)
{
    if (n % 2 == 1)
    {
        std::cout << "Error: Odd n in trysetevenn" << std::endl;
        exit(1);
    }

    int i, j;

    //If there is an odd number of points, return true immediately:
    int np = 0;
    for (i = 0; i < n; i++)
        if (p[i])
            np++;
    if (np % 2 == 1)
        return true;

    bool* lines = new bool[n + 1]; //which lines are occupied

    bool foundodd = false;

    for (i = 0; i < n; i++)
    {
        //Try direction i:

        //Initialize "lines" array:
        for (j = 0; j <= n; j++)
            lines[j] = false;

        //Go over all points, and see which line each point occupies:
        for (j = 0; j < n; j++)
        {
            if (!p[j])
                continue;

            int d = 2 * j - i;
            if (d > n)
                d -= 2 * n;
            if (d <= -n)
                d += 2 * n;
            int l = abs(d);
            lines[l] = true;
        }

        //See if an odd number of lines are occupied:
        int nlines = 0;
        for (j = 0; j <= n; j++)
            if (lines[j])
                nlines++;

        if (nlines % 2 == 1)
        {
            foundodd = true;
            break;
        }
    }

    delete[] lines;

    return foundodd;
}

bool tryset(int n, bool* p)
{
    if (n % 2 == 0)
        return trysetevenn(n, p);
    else
        return trysetoddn(n, p);
}

void writeset(std::ostream& f, int n, bool* p)
{
    int i;
    for (i = 0; i < n; i++)
        f << p[i] ? "1" : "0";
}

//Returns the lexicographically smallest rotation.
//Output values "start" and "direction" will be in which index to start to get the smallest
//rotation, and in which direction to go (-1 or +1).
void findsmallestrotation(int n, bool* p, int& start, int& direction)
{
    //Best start and direction found so far:
    int beststart = 0;
    int bestdirection = -1;

    int s, d, i, ibest, m;
    for (d = -1; d <= 1; d += 2)
    {
        for (s = 0; s < n; s++)
        {
            //Check if (s,d) is better than (beststart, bestdirection):
            bool foundbetter = false;
            i = s;
            ibest = beststart;
            m = 0;
            while (m < n)
            {
                if (p[i] != p[ibest])
                {
                    if (p[i] == false && p[ibest] == true)
                        foundbetter = true;
                    break;
                }
                i += d;
                if (i == n)
                    i = 0;
                if (i == -1)
                    i = n - 1;
                ibest += bestdirection;
                if (ibest == n)
                    ibest = 0;
                if (ibest == -1)
                    ibest = n - 1;
                m++;
            } // while

            if (foundbetter)
            {
                beststart = s;
                bestdirection = d;
            }
        } // for s
    } // for d

    start = beststart;
    direction = bestdirection;
}

void writesetrotation(std::ostream& f, int n, bool* p, int start, int direction)
{
    int m, i = start;
    for (m = 0; m < n; m++)
    {
        f << p[i] ? "1" : "0";
        i += direction;
        if (i == n)
            i = 0;
        if (i == -1)
            i = n - 1;
    }
}

long long rotationtolonglong(int n, bool* p, int start, int direction)
{
    long long total = 0;
    int m, i = start;
    for (m = 0; m < n; m++)
    {
        total = 2 * total + (p[i] ? 1 : 0);
        i += direction;
        if (i == n)
            i = 0;
        if (i == -1)
            i = n - 1;
    }
    return total;
}

int main()
{
    int n = 13;
    bool* p = new bool[n];
    int i;

    const bool verbose = false;

    std::cout << "Trying all sets with n = " << n << std::endl;

    //We will try only sets with point 0 absent and point 1 present,
    //as this is without loss of generality.

    //Initialize p to 01000...0:
    p[0] = false;
    p[1] = true;
    for (i = 2; i < n; i++)
        p[i] = false;

    //Main loop, which goes through all sets:
    while (1)
    {
        if (verbose)
            writeset(std::cout, n, p);

        bool setresult = tryset(n, p);

        if (verbose)
        {
            if (setresult)
                std::cout << " true";
            else
                std::cout << " FALSE!!!!!!";
            std::cout << std::endl;
        }
        else
        {
            if (!setresult)
            {
                int s, d;
                findsmallestrotation(n, p, s, d);
                writesetrotation(std::cout, n, p, s, d);
                std::cout << " (" << rotationtolonglong(n, p, s, d) << ")";
                std::cout << std::endl;
            }
        }

        //Go to next set:
        i = n - 1;
        while (p[i])
        {
            p[i] = false;
            i--;
        }
        p[i] = true;
        if (i == 0) //we got to set 1000...0
            break;
    }

    delete[] p;

    std::cout << std::endl << "Verifying some known sets:" << std::endl;
    const char* mysets[] =
    { "0001110110111", //length 13
     "0010100111111", //length 13
     "0010111011101", //length 13
     "00001101111011", //length 14
     "011110111101111", //length 15
     "0101011111011111", //length 16
     "011111111011111111011111111", //length 27
     "000001001010010000011101010111", //length 30
     "000100010001110100100010010111", //length 30
     "0000100100111011011110001010111", //length 31
     "000100101110001001011100010110111", //length 33
     "00000010101001011101011001000101111", //length 35
     "00000011000010010011100011101011111", //length 35
     "00010001010010011000100100110111111", //length 35
     "01111011110111101111011110111101111", //length 35,
     "" //Marks end of array
    };

    i = 0;
    while (1)
    {
        n = strlen(mysets[i]);
        if (n == 0)
            break;
        std::cout << mysets[i] << " (length " << n << "): ";
        bool* q = new bool[n];
        int j;
        for (j = 0; j < n; j++)
            q[j] = mysets[i][j] == '1' ? true : false;
        if (tryset(n, q))
            std::cout << "bad" << std::endl;
        else
            std::cout << "OK" << std::endl;

        delete[] q;
        i++;
    }

    std::cout << std::endl << "Trying sets of the form P_n\\P_k" << std::endl;
    int k;
    for (k = 1; k <= 20; k++)
        for (n = 2 * k; n <= 20 * k; n += k)
        {
            bool* q = new bool[n];
            int m = n / k;
            for (i = 0; i < n; i++)
                q[i] = i % m != 0;
            if (!tryset(n, q))
                std::cout << "P_" << n << "\\P_" << k << std::endl;
            delete[] q;
        }
}


==> anc/half_turn.cpp <==
//This program finds all ways of reaching (5 4 3 2 1 0) from (0 1 2 3 4 5)
//by repeatedly flipping of sequences of blocks in which the elements are in
//increasing order, disallowing flipping a single block of length 2.

#include <iostream>
#include <vector>
#include <algorithm>
#include <set>

void my_error(const char* msg)
{
    std::cout << msg << std::endl;
    exit(1);
}

struct interval
{
    int l, r;
};

typedef std::vector<interval> flip_vector;

flip_vector* get_first_flip_vector()
{
    flip_vector* v = new flip_vector();
    interval j = { 0, 1 };
    v->push_back(j);
    return v;
}

bool advance_flip_vector(int n, flip_vector& v)
{
    size_t k = v.size();
    if (k == 0)
        my_error("Bad input flip vector");
    if (v[k - 1].r < n - 2)
    {
        interval j = { v[k - 1].r + 1, v[k - 1].r + 2 };
        v.push_back(j);
        return true;
    }
    if (v[k - 1].r == n - 2)
    {
        v[k - 1].r++;
        return true;
    }
    //We have v[k-1].r==n-1.
    if (v[k - 1].l < n - 2)
    {
        v[k - 1].l++;
        v[k - 1].r = v[k - 1].l + 1;
        return true;
    }
    //We also have v[k-1].l==n-2.
    if (k > 1)
    {
        v.pop_back();
        v[k - 2].r++;
        return true;
    }
    //We also have k==1
    v.pop_back();
    return false;
}

void print_flip_vector(std::ostream& f, const flip_vector& v)
{
    f << "(";
    for (int i = 0; i < v.size(); i++)
    {
        f << "(" << v[i].l << ", " << v[i].r << ")";
        if (i < v.size() - 1)
            f << ", ";
    }
    f << ")" << std::endl;
}

bool is_good_flip_vector(const flip_vector& v)
{
    if (v.size() == 1 and v[0].r == v[0].l + 1)
        return false;
    return true;
}

void set_initial_perm(int n, int* p)
{
    for (int i = 0; i < n; i++)
        p[i] = i;
}

bool is_final_perm(int n, int* p)
{
    for (int i = 0; i < n; i++)
        if (p[i] != n - 1 - i)
            return false;
    return true;
}

bool is_applicable_to_perm(int n, const flip_vector& v, const int* perm)
{
    int i, j;
    for (i = 0; i < v.size(); i++)
        for (j = v[i].l; j < v[i].r; j++)
            if (perm[j] > perm[j + 1])
                return false;
    return true;
}

void flip_interval(int n, int* perm, interval j)
{
    if (j.l < 0 || j.l >= j.r || j.r >= n)
        my_error("Invalid interval to flip.");
    int l = j.l, r = j.r;
    while (l < r)
    {
        int temp = perm[l];
        perm[l] = perm[r];
        perm[r] = temp;
        l++;
        r--;
    }
}

void apply_to_perm(int n, const flip_vector& v, int* perm)
{
    for (int i = 0; i < v.size(); i++)
        flip_interval(n, perm, v[i]);
}

void undo_application(int n, const flip_vector& v, int* perm)
{
    apply_to_perm(n, v, perm);
}

void print_perm(std::ostream& f, int n, const int* perm)
{
    for (int i = 0; i < n; i++)
        f << (char)('a' + perm[i]);
}

void print_perm_with_flip_vector(std::ostream& f, int n, const int* perm, const flip_vector& v)
{
    int i = 0, j = 0;
    while (j < v.size())
    {
        while (i < v[j].l)
            f << (char)('a' + perm[i++]);
        f << '[';
        while (i <= v[j].r)
            f << (char)('a' + perm[i++]);
        f << ']';
        j++;
    }
    while (i < n)
        f << (char)('a' + perm[i++]);
}

typedef std::vector<flip_vector> flip_vector_sequence;

void run_and_verify_sequence(bool verbose, std::ostream& f, int n, const flip_vector_sequence& seq)
{
    int* perm = new int[n];
    set_initial_perm(n, perm);
    for (int i = 0; i < seq.size(); i++)
    {
        if (verbose)
        {
            print_perm_with_flip_vector(f, n, perm, seq[i]);
            f << " ";
        }
        if (!is_good_flip_vector(seq[i]))
            my_error("Sequence has a bad flip vector");
        if (!is_applicable_to_perm(n, seq[i], perm))
            my_error("Flip vector not applicable.");
        apply_to_perm(n, seq[i], perm);
    }
    if (!is_final_perm(n, perm))
        my_error("Did not end at final permutation.");
    if (verbose)
    {
        print_perm(f, n, perm);
        f << std::endl;
    }

    delete[]perm;
}

int compare_flip_vectors(const flip_vector& v1, const flip_vector& v2)
{
    if (v1.size() < v2.size())
        return -1;
    if (v1.size() > v2.size())
        return 1;
    for (int i = 0; i < v1.size(); i++)
    {
        if (v1[i].l < v2[i].l)
            return -1;
        if (v1[i].l > v2[i].l)
            return 1;
        if (v1[i].r < v2[i].r)
            return -1;
        if (v1[i].r > v2[i].r)
            return 1;
    }
    return 0;
}

bool flip_vector_sequence_comparator(const flip_vector_sequence& s, const flip_vector_sequence& t)
{
    if (s.size() < t.size())
        return true;
    if (s.size() > t.size())
        return false;
    for (int i = 0; i < s.size(); i++)
    {
        int c = compare_flip_vectors(s[i], t[i]);
        if (c == -1)
            return true;
        else if (c == 1)
            return false;
    }
    return false;
}

struct comparator_struct
{
    bool operator()(const flip_vector_sequence& s, const flip_vector_sequence& t) const
    {
        return flip_vector_sequence_comparator(s, t);
    }
};

typedef std::set<flip_vector_sequence, comparator_struct> set_of_seqs;

void mirror_flip_vector(int n, flip_vector& v)
{
    int a = 0, b = v.size() - 1;
    while (a <= b)
    {
        interval t = v[a];
        v[a].l = n - 1 - v[b].r;
        v[a].r = n - 1 - v[b].l;
        v[b].l = n - 1 - t.r;
        v[b].r = n - 1 - t.l;
        a++;
        b--;
    }
}

void rotate_1(int n, flip_vector_sequence& seq)
{
    flip_vector v = seq[0];
    mirror_flip_vector(n, v);
    seq.erase(seq.begin());
    seq.push_back(v);
}

flip_vector_sequence get_min_rotation(int n, const flip_vector_sequence& seq)
{
    comparator_struct cs;
    flip_vector_sequence minseq = seq, t = seq;
    for (int i = 0; i < 2 * seq.size(); i++)
    {
        rotate_1(n, t);
        if (cs(t, minseq))
            minseq = t;
        run_and_verify_sequence(false, std::cout, n, t);
    }
    return minseq;
}

flip_vector_sequence mirror_flip_vector_sequence(int n, const flip_vector_sequence& seq)
{
    flip_vector_sequence t;
    for (int i = seq.size() - 1; i >= 0; i--)
        t.push_back(seq[i]);
    return t;
}

void add_canonized_to_set(int n, const flip_vector_sequence& seq, set_of_seqs& S)
{
    flip_vector_sequence min_not_mirrored = get_min_rotation(n, seq);
    flip_vector_sequence min_mirrored = get_min_rotation(n, mirror_flip_vector_sequence(n, seq));
    comparator_struct cs;
    if (cs(min_not_mirrored, min_mirrored))
        S.insert(min_not_mirrored);
    else
        S.insert(min_mirrored);
}

int counter = 0;

void get_to_final_perm(int n, int* perm, flip_vector_sequence& seq, set_of_seqs& found_seqs)
{
    if (is_final_perm(n, perm))
    {
        std::cout << "Found a sequence! " << ++counter << std::endl;
        add_canonized_to_set(n, seq, found_seqs);
        return;
    }

    flip_vector* w = get_first_flip_vector();
    bool b;
    do
    {
        if (is_good_flip_vector(*w) && is_applicable_to_perm(n, *w, perm))
        {
            seq.push_back(*w);
            apply_to_perm(n, *w, perm);

            get_to_final_perm(n, perm, seq, found_seqs);

            undo_application(n, seq.back(), perm);
            seq.pop_back();
        }
        b = advance_flip_vector(n, *w);
    } while (b);

    delete w;
}

void concise_print_set(std::ostream& f, set_of_seqs& seqs)
{
    int n = 0;
    for (set_of_seqs::iterator i = seqs.begin(); i != seqs.end(); i++)
    {
        f << n++ << ". ";
        for (int j = 0; j < i->size(); j++)
        {
            f << "(";
            for (int k = 0; k < (*i)[j].size(); k++)
            {
                f << (*i)[j][k].l << (*i)[j][k].r;
                if (k < (*i)[j].size() - 1)
                    f << ",";
            }
            f << ")";
            if (j < i->size() - 1)
                f << ",";
        }
        f << std::endl;
    }
}

int main()
{
    const int n = 6;
    int* perm = new int[n];
    set_initial_perm(n, perm);
    flip_vector_sequence seq;
    set_of_seqs found_seqs;
    get_to_final_perm(n, perm, seq, found_seqs);
    std::cout << "Finished with " << found_seqs.size() << " distinct sequences." << std::endl << std::endl;

    concise_print_set(std::cout, found_seqs);

    std::cout << std::endl << "In a more convenient format:" << std::endl;

    int c = 0;
    for (set_of_seqs::iterator i = found_seqs.begin(); i != found_seqs.end(); i++)
    {
        std::cout << (c++) << ". ";
        run_and_verify_sequence(true, std::cout, n, *i);
    }

    delete[]perm;
}


==> anc/integer_all_even.cpp <==
// This program verifies all-even sets in which all points have integer coordinates

#include <iostream>
#include <set>

struct point
{
	int x, y;
};

//Returns whether the set is all-even (no direction has an odd number of parallel lines):
bool is_all_even(int n, point* p)
{
	//If set has odd size then a generic direction will have an odd number of parallel lines:
	if (n % 2 == 1)
		return false;

	int i, j, k;

	//Check all directions determined by two points of the set:
	for (i = 0; i < n; i++)
		for (j = i + 1; j < n; j++)
		{
			std::set<int> s;
			int mx = p[i].y - p[j].y;
			int my = p[j].x - p[i].x;
			//The vector (mx,my) is orthogonal to the vector from p[i] to p[j].

			//Find all inner products between set points and the vector (mx,my):
			for (k = 0; k < n; k++)
				s.insert(p[k].x * mx + p[k].y * my);

			if (s.size() % 2 == 1)
				return false;
		}

	return true;
}

int main()
{
	point square[4] = { {0,0},{0,1},{1,0},{1,1} };
	point s8[8] = { {-4,0},{6,0},{0,2},{0,-1},{3,-1},{-1,1},{2,1},{0,0} };
	point s10[10] = { {-4,0},{6,0},{0,2},{0,-1},{3,-1},{-1,1},{2,1},{0,0},{-2,0},{4,0} };
	point sp10[10] = { {1,1},{7,1},{2,3},{4,3},{5,3},{6,3},{7,3},{4,4},{1,5},{7,5} };
	point s14[14] = { {-5,5},{-5,-5},{-2,1},{-2,-1},{-1,2},{-1,1},{-1,-1},{-1,-2},{1,2},{1,-2},{2,1},{2,-1},{5,5},{5,-5} };
	point s16[16] = { {-5,5},{-5,-5},{-2,1},{-2,-1},{-1,2},{-1,1},{-1,-1},{-1,-2},{1,2},{1,-2},{2,1},{2,-1},{5,5},{5,-5},{-3,-3},{3,3} };
	point s18[18] = { {-5,5},{-5,-5},{-2,1},{-2,-1},{-1,2},{-1,1},{-1,-1},{-1,-2},{1,2},{1,-2},{2,1},{2,-1},{5,5},{5,-5},{-3,-3},{3,3},{3,-3},{-3,3} };

	point v0[20] = { {-2,0},{0,2},{-3,1},{3,-1},{-3,-1},{3,1},{-15,1},{15,-1},{-26,0},{26,0},{-15,-1},{15,1},{-34,0},{34,0},{-30,0},{30,0},{-10,0},{10,0},{-6,0},{6,0} };
	point v1[18] = { {-2,0},{0,2},{-3,1},{3,-1},{-3,-1},{3,1},{-15,1},{15,-1},{-26,0},{26,0},{-15,-1},{15,1},{-34,0},{34,0},{-30,0},{30,0},{-10,0},{10,0} };
	point v2[18] = { {-2,0},{0,2},{-3,1},{3,-1},{-3,-1},{3,1},{-15,1},{15,-1},{-26,0},{26,0},{-15,-1},{15,1},{-34,0},{34,0},{-30,0},{30,0},{-6,0},{6,0} };
	point v3[18] = { {-2,0},{0,2},{-3,1},{3,-1},{-3,-1},{3,1},{-15,1},{15,-1},{-26,0},{26,0},{-15,-1},{15,1},{-34,0},{34,0},{-10,0},{10,0},{-6,0},{6,0} };
	point v4[16] = { {-2,0},{0,2},{-3,1},{3,-1},{-3,-1},{3,1},{-15,1},{15,-1},{-26,0},{26,0},{-15,-1},{15,1},{-34,0},{34,0},{-30,0},{30,0} };
	point v5[16] = { {-2,0},{0,2},{-3,1},{3,-1},{-3,-1},{3,1},{-15,1},{15,-1},{-26,0},{26,0},{-15,-1},{15,1},{-34,0},{34,0},{-10,0},{10,0} };
	point v6[16] = { {-2,0},{0,2},{-3,1},{3,-1},{-3,-1},{3,1},{-15,1},{15,-1},{-26,0},{26,0},{-15,-1},{15,1},{-34,0},{34,0},{-6,0},{6,0} };
	point v7[14] = { {-2,0},{0,2},{-3,1},{3,-1},{-3,-1},{3,1},{-15,1},{15,-1},{-26,0},{26,0},{-15,-1},{15,1},{-34,0},{34,0} };

	std::cout << "Testing non-all-even set (sanity check):" << std::endl;
	std::cout << is_all_even(4, square) << std::endl;

	std::cout << std::endl << "Testing known all-even sets with integer coordinates:" << std::endl;
	std::cout << is_all_even(8, s8) << std::endl;
	std::cout << is_all_even(10, s10) << std::endl;
	std::cout << is_all_even(10, sp10) << std::endl;
	std::cout << is_all_even(14, s14) << std::endl;
	std::cout << is_all_even(16, s16) << std::endl;
	std::cout << is_all_even(18, s18) << std::endl;
	std::cout << is_all_even(20, v0) << std::endl;
	std::cout << is_all_even(18, v1) << std::endl;
	std::cout << is_all_even(18, v2) << std::endl;
	std::cout << is_all_even(18, v3) << std::endl;
	std::cout << is_all_even(16, v4) << std::endl;
	std::cout << is_all_even(16, v5) << std::endl;
	std::cout << is_all_even(16, v6) << std::endl;
	std::cout << is_all_even(14, v7) << std::endl;

	std::cout << std::endl << "Testing the general construction A_k:" << std::endl;
	int i, j, k;
	for (k = 1; k <= 10; k++)
	{
		std::cout << "k = " << k << ": " << std::endl;
		const int n = 10 * k + 10;
		point* p = new point[n];
		i = 0;
		for (j = -k; j <= k + 1; j++)
		{
			p[i].x = 3 * j - 1;
			p[i++].y = -1;
			p[i].x = -3 * j + 1;
			p[i++].y = 1;
		}
		for (j = -3 * k - 2; j <= 3 * k + 3; j++)
		{
			if (j != 1)
			{
				p[i].x = 2 * j - 1;
				p[i++].y = 0;
			}
		}
		p[i].x = -1;
		p[i++].y = 2;
		if (i != n)
		{
			std::cout << "Error in count." << std::endl;
			return 1;
		}
		std::cout << "{";
		for (i = 0; i < n; i++)
			std::cout << "{" << p[i].x << "," << p[i].y << (i == n - 1 ? "}" : "},");
		std::cout << "}" << std::endl;
		std::cout << "Result: " << is_all_even(n, p) << std::endl;

		delete[] p;
	}
}


==> anc/monotone_triangle.cpp <==
//This program looks for monotonically contagious triangles in given finite planar point sets.
//(The existence of a monotonically contagious triangle is proof of height-rigidity.)
//The program supports both sets with integer coordinates, and cyclotomic sets
//(subsets of the vertices of a regular n-gon).
//For cyclotomic sets, it also looks for contagious pairs under the "auxiliary rule".
//(Existence of such a pair proves existence of a monotonically contagious triangle in
//any repetition of the set 2 or more times.)

#include <iostream>
#include <set>
#include <cstring>

int gcd(int a, int b)
{
    a = abs(a);
    b = abs(b);
    while (b != 0)
    {
        int t = a % b;
        a = b;
        b = t;
    }
    return a;
}

//This function simplifies a given fraction p/q. It supports 1/0.
void get_simplified_fraction(int p, int q, int& newp, int& newq)
{
    int g = gcd(p, q);
    newp = p / g;
    newq = q / g;
    if (newq < 0 || newq == 0 && newp < 0)
    {
        newp = -newp;
        newq = -newq;
    }
}

struct grid_point
{
    int x, y;
};

typedef std::pair<int, int> my_slope;

//If our point set is circular, then g.x=g.y and h.x=h.y are the point indices
//modulo gon_n.
my_slope get_slope(grid_point g, grid_point h, bool circular_point_set, int gon_n = 0)
{
    if (circular_point_set)
    {
        int d = g.x + h.x;
        if (d < 0)
            d += gon_n;
        if (d >= gon_n)
            d -= gon_n;
        my_slope s(d, 1);
        return s;
    }

    int p, q;
    get_simplified_fraction(h.y - g.y, h.x - g.x, p, q);
    my_slope s(p, q);
    return s;
}

struct slope_comparator_struct
{
    bool operator()(const my_slope& s, const my_slope& t) const
    {
        return s.first * t.second < s.second * t.first;
    }
};

typedef std::set<my_slope, slope_comparator_struct> slope_set;

bool try_monotone_triangle(bool verbose, int n, const grid_point* P, int i, int j, int k, bool circular_point_set, int gon_n = 0)
{
    int* U = new int[n];
    int Usize;
    int m, m2;
    for (m = 0; m < n; m++)
        U[m] = false;

    U[i] = U[j] = U[k] = true;
    Usize = 3;
    slope_set ss;
    slope_set::iterator ssi;
    ss.insert(get_slope(P[i], P[j], circular_point_set, gon_n));
    ss.insert(get_slope(P[i], P[k], circular_point_set, gon_n));
    ss.insert(get_slope(P[j], P[k], circular_point_set, gon_n));

    if (verbose)
    {
        std::cout << "Initial points: ";
        for (m = 0; m < n; m++)
            if (U[m])
                std::cout << "(" << P[m].x << "," << P[m].y << ") ";
        std::cout << std::endl;
        std::cout << "Initial slopes: ";
        for (ssi = ss.begin(); ssi != ss.end(); ssi++)
        {
            std::cout << ssi->first << "/" << ssi->second << " ";
        }
        std::cout << std::endl;
    }

    while (Usize < n)
    {
        bool added = false;
        for (m = 0; m < n && !added; m++)
        {
            if (U[m])
                continue;

            if (verbose)
                std::cout << "Seeing if we can add point (" << P[m].x << "," << P[m].y << ")" << std::endl;

            for (m2 = 0; m2 < n && !added; m2++)
            {
                if (!U[m2])
                    continue;
                my_slope s = get_slope(P[m], P[m2], circular_point_set, gon_n);
                if (ss.contains(s))
                {
                    if (verbose)
                    {
                        std::cout << "We can add it because joining it to point (" << P[m2].x
                            << "," << P[m2].y << ") gives a known slope" << std::endl;
                        std::cout << "New slopes: ";
                    }

                    for (int m3 = 0; m3 < n; m3++)
                    {
                        if (!U[m3])
                            continue;
                        my_slope s2 = get_slope(P[m], P[m3], circular_point_set, gon_n);
                        ss.insert(s2);

                        if (verbose)
                            std::cout << s2.first << "/" << s2.second << " ";
                    }

                    if (verbose)
                        std::cout << std::endl;

                    U[m] = true;
                    Usize++;
                    added = true;
                }
            }
        }
        if (!added)
        {
            if (verbose)
                std::cout << "No new points can be added." << std::endl;

            break;
        }
    }

    delete[] U;

    if (verbose)
        if (Usize == n)
            std::cout << "Success!" << std::endl;

    return Usize == n;
}

bool test_monotone(bool print_all, int n, const grid_point* S, bool circular_point_set, int gon_n = 0)
{
    int i[3], j;
    int count = 0;

    for (i[0] = 0; i[0] < n; i[0]++)
        for (i[1] = i[0] + 1; i[1] < n; i[1]++)
            for (i[2] = i[1] + 1; i[2] < n; i[2]++)
            {
                bool contagious = try_monotone_triangle(false, n, S, i[0], i[1], i[2], circular_point_set, gon_n);
                if (contagious)
                {
                    if (count == 0 || print_all)
                    {
                        std::cout << "Monotonically contagious triangle: ";
                        for (j = 0; j < 3; j++)
                        {
                            if (circular_point_set)
                                std::cout << S[i[j]].x;
                            else
                                std::cout << "(" << S[i[j]].x << "," << S[i[j]].y << ")";
                            std::cout << (j < 2 ? "," : " ");
                        }
                        std::cout << std::endl;
                    }

                    count++;
                }
            }

    std::cout << "Count = " << count << std::endl;

    return count > 0;
}

bool try_aux_pair(bool verbose, int n, const grid_point* P, int i, int j, int gon_n)
{
    int* U = new int[n];
    int Usize;
    int m, m2;
    for (m = 0; m < n; m++)
        U[m] = false;

    U[i] = U[j] = true;
    Usize = 2;
    slope_set ss;
    slope_set::iterator ssi;
    ss.insert(get_slope(P[i], P[j], true, gon_n));
    ss.insert(get_slope(P[i], P[i], true, gon_n));
    ss.insert(get_slope(P[j], P[j], true, gon_n));

    if (verbose)
    {
        std::cout << "Initial points: ";
        for (m = 0; m < n; m++)
            if (U[m])
                std::cout << "(" << P[m].x << "," << P[m].y << ") ";
        std::cout << std::endl;
        std::cout << "Initial slopes: ";
        for (ssi = ss.begin(); ssi != ss.end(); ssi++)
        {
            std::cout << ssi->first << "/" << ssi->second << " ";
        }
        std::cout << std::endl;
    }

    while (Usize < n)
    {
        bool added = false;
        for (m = 0; m < n && !added; m++)
        {
            if (U[m])
                continue;

            if (verbose)
                std::cout << "Seeing if we can add point (" << P[m].x << "," << P[m].y << ")" << std::endl;

            for (m2 = 0; m2 < n && !added; m2++)
            {
                if (!U[m2])
                    continue;
                my_slope s = get_slope(P[m], P[m2], true, gon_n);
                if (ss.contains(s))
                {
                    if (verbose)
                    {
                        std::cout << "We can add it because joining it to point (" << P[m2].x
                            << "," << P[m2].y << ") gives a known slope" << std::endl;
                        std::cout << "New slopes: ";
                    }

                    U[m] = true;
                    Usize++;
                    added = true;

                    for (int m3 = 0; m3 < n; m3++)
                    {
                        if (!U[m3])
                            continue;
                        my_slope s2 = get_slope(P[m], P[m3], true, gon_n);
                        ss.insert(s2);

                        if (verbose)
                            std::cout << s2.first << "/" << s2.second << " ";
                    }

                    if (verbose)
                        std::cout << std::endl;
                }
            }
        }
        if (!added)
        {
            if (verbose)
                std::cout << "No new points can be added." << std::endl;

            break;
        }
    }

    delete[] U;

    if (verbose)
        if (Usize == n)
            std::cout << "Success!" << std::endl;

    return Usize == n;
}

bool test_aux(bool print_all, int n, const grid_point* S, int gon_n = 0)
{
    int i, j;
    int count = 0;

    for (i = 0; i < n; i++)
        for (j = i + 1; j < n; j++)
        {
            bool contagious = try_aux_pair(print_all, n, S, i, j, gon_n);
            if (contagious)
            {
                if (count == 0 || print_all)
                    std::cout << "Auxiliary pair: " << S[i].x << "," << S[j].x << std::endl;

                count++;
            }
        }

    std::cout << "Auxiliary pair count = " << count << std::endl;

    return count > 0;
}

int main()
{
    std::cout << "Counting monotonically contagious triangles." << std::endl << std::endl;

    const bool print_all = false;

    const char* my_circular_sets[] =
    { "0001110110111", //length 13
     "0010100111111", //length 13
     "0010111011101", //length 13
     "00001101111011", //length 14
     "011110111101111", //length 15
     "0101011111011111", //length 16
     "011111111011111111011111111", //length 27
     "000001001010010000011101010111", //length 30
     "000100010001110100100010010111", //length 30
     "0000100100111011011110001010111", //length 31
     "000100101110001001011100010110111", //length 33
     "00000010101001011101011001000101111", //length 35
     "00000011000010010011100011101011111", //length 35
     "00010001010010011000100100110111111", //length 35
     "01111011110111101111011110111101111", //length 35,
     "" //Marks end of array
    };

    int n, gon_n, i, j, k;
    i = 0;
    while (1)
    {
        gon_n = strlen(my_circular_sets[i]);
        if (gon_n == 0)
            break;
        n = 0;
        for (j = 0; j < gon_n; j++)
            if (my_circular_sets[i][j] == '1')
                n++;
        grid_point* S = new grid_point[n];
        k = 0;
        for (j = 0; j < gon_n; j++)
            if (my_circular_sets[i][j] == '1')
            {
                S[k].x = S[k].y = j;
                k++;
            }

        std::cout << "Testing set " << my_circular_sets[i] << " (gon_n = " << gon_n << ", n = " << n << "):" << std::endl;
        test_monotone(print_all, n, S, true, gon_n);

        std::cout << "Finding contagious pair for auxiliary rule:" << std::endl;
        test_aux(print_all, n, S, gon_n);

        std::cout << std::endl;

        delete[] S;
        i++;
    }
    std::cout << std::endl;



    const int sizes[] = { 8, 10, 10, 14, 16, 16, 18, 20, 14, 18, 6, 7 };
    grid_point a[] = { {-4,0},{6,0},{0,2},{0,-1},{3,-1},{-1,1},{2,1},{0,0} };
    grid_point b[] = { {1,1},{7,1},{2,3},{4,3},{5,3},{6,3},{7,3},{4,4},{1,5},{7,5} };
    grid_point s10[] = { {-4,0},{6,0},{0,2},{0,-1},{3,-1},{-1,1},{2,1},{0,0},{-2,0},{4,0} };
    grid_point s14[] = { {-4,0},{-4,10},{-1,1},{-1,3},{0,-1},{0,0},{0,2},{0,3},{2,-3},{2,1},{3,-3},{3,-1},{6,-10},{6,0} };
    grid_point s16[] = { {-4,0},{-4,10},{-1,1},{-1,3},{0,-1},{0,0},{0,2},{0,3},{2,-3},{2,1},{3,-3},{3,-1},{6,-10},{6,0},{-2,0},{4,0} };
    grid_point s16b[] = { {-4,0},{-4,10},{-1,1},{-1,3},{0,-1},{0,0},{0,2},{0,3},{2,-3},{2,1},{3,-3},{3,-1},{6,-10},{6,0},{-2,6},{4,-6} };
    grid_point s18[] = { {-4,0},{-4,10},{-1,1},{-1,3},{0,-1},{0,0},{0,2},{0,3},{2,-3},{2,1},{3,-3},{3,-1},{6,-10},{6,0},{-2,0},{4,0},{-2,6},{4,-6} };
    grid_point s20[] = { { 0, 0 }, { 0,2 }, { -1,1 }, { 3,-1 }, { 0,-1 }, { 2,1 }, { -7,1 }, { 9,-1 }, { -12,0 }, { 14,0 }, { -6,-1 }, { 8,1 }, { -16,0 }, { 18,0 }, { -14,0 }, { 16,0 }, { -4,0 }, { 6,0 }, { -2,0 }, { 4,0 } };
    grid_point u14[] = { {-5,5},{-5,-5},{-2,1},{-2,-1},{-1,2},{-1,1},{-1,-1},{-1,-2},{1,2},{1,-2},{2,1},{2,-1},{5,5},{5,-5} };
    grid_point u18[] = { {-5,5},{-5,-5},{-2,1},{-2,-1},{-1,2},{-1,1},{-1,-1},{-1,-2},{1,2},{1,-2},{2,1},{2,-1},{5,5},{5,-5},{-3,-3},{-3,3},{3,-3},{3,3} };

    grid_point xa[] = { {2, 5}, {3, 1}, {5, 3}, {5, 0}, {3, 4}, {1, 4} };
    grid_point xb[] = { {0, 0}, {0, 1}, {1, 2}, {2, 0}, {3, 2}, {4, 0}, {4, 3} };

    grid_point* my_integer_sets[] = { a, b, s10, s14, s16, s16b, s18, s20, u14, u18, xa, xb, NULL };

    for (i = 0; my_integer_sets[i] != NULL; i++)
    {
        std::cout << "Testing set {";
        for (j = 0; j < sizes[i]; j++)
        {
            std::cout << "(" << my_integer_sets[i][j].x << "," << my_integer_sets[i][j].y << ")";
            if (j < sizes[i] - 1)
                std::cout << ",";
        }
        std::cout << "} (size " << sizes[i] << "):" << std::endl;
        test_monotone(print_all, sizes[i], my_integer_sets[i], false);
    }
    std::cout << std::endl;

    std::cout << std::endl << "Testing the general construction A_k:" << std::endl;
    for (k = 1; k <= 3; k++)
    {
        std::cout << "k = " << k << ": " << std::endl;
        const int n = 10 * k + 10;
        grid_point* p = new grid_point[n];
        i = 0;
        for (j = -k; j <= k + 1; j++)
        {
            p[i].x = 3 * j - 1;
            p[i++].y = -1;
            p[i].x = -3 * j + 1;
            p[i++].y = 1;
        }
        for (j = -3 * k - 2; j <= 3 * k + 3; j++)
        {
            if (j != 1)
            {
                p[i].x = 2 * j - 1;
                p[i++].y = 0;
            }
        }
        p[i].x = -1;
        p[i++].y = 2;
        if (i != n)
        {
            std::cout << "Error in count." << std::endl;
            return 1;
        }
        std::cout << "{";
        for (i = 0; i < n; i++)
            std::cout << "(" << p[i].x << "," << p[i].y << (i == n - 1 ? ")" : "),");
        std::cout << "}" << std::endl;
        test_monotone(print_all, n, p, false);

        delete[] p;
    }
}

